Rethinking Video with a Universal Event-Based Representation

Traditionally, video is structured as a sequence of discrete image frames. Recently, however, a novel video sensing paradigm has emerged which eschews video frames entirely. These "event" sensors aim to mimic the human vision system with asynchronous sensing, where each pixel has an independent, sparse data stream. While these cameras enable high-speed and high-dynamic-range sensing, researchers often revert to a framed representation of the event data for existing applications, or build bespoke applications for a particular camera's event data type. At the same time, classical video systems have significant computational redundancy at the application layer, since pixel samples are repeated across frames in the uncompressed domain. To address the shortcomings of existing systems, I introduce Address, Decimation, {\Delta}t Event Representation (AD{\Delta}ER, pronounced "adder"), a novel intermediate video representation and system framework. The framework transcodes a variety of framed and event camera sources into a single event-based representation, which supports source-modeled lossy compression and backward compatibility with traditional frame-based applications. I demonstrate that AD{\Delta}ER achieves state-of-the-art application speed and compression performance for scenes with high temporal redundancy. Crucially, I describe how AD{\Delta}ER unlocks an entirely new control mechanism for computer vision: application speed can correlate with both the scene content and the level of lossy compression. Finally, I discuss the implications for event-based video on large-scale video surveillance and resource-constrained sensing.

==> ch01_intro/imremove.sh <==
#!/bin/bash

for image_file in $(ls images/)
do
if grep $image_file *.tex -c > 1
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use."
        mv "images/$image_file" "images/moved.$image_file" # or any other action
fi
done
